DNA: Deeply-supervised Nonlinear Aggregation for Salient Object Detection

Recent progress on salient object detection mainly aims at exploiting how to effectively integrate multi-scale convolutional features in convolutional neural networks (CNNs). Many popular methods impose deep supervision to perform side-output predictions that are linearly aggregated for final saliency prediction. In this paper, we theoretically and experimentally demonstrate that linear aggregation of side-output predictions is suboptimal, and it only makes limited use of the side-output information obtained by deep supervision. To solve this problem, we propose Deeply-supervised Nonlinear Aggregation (DNA) for better leveraging the complementary information of various side-outputs. Compared with existing methods, it i) aggregates side-output features rather than predictions, and ii) adopts nonlinear instead of linear transformations. Experiments demonstrate that DNA can successfully break through the bottleneck of current linear approaches. Specifically, the proposed saliency detector, a modified U-Net architecture with DNA, performs favorably against state-of-the-art methods on various datasets and evaluation metrics without bells and whistles.

==> Imgs/Samples/samples_plot.py <==
#!/usr/bin/env python

import os
import cv2
import numpy as np
import os.path as osp

models = ['RFCN', 'DSS', 'SRM', 'Amulet', 'UCF', 'BRN', 'PiCA', 'C2S', 'RAS', 'our']

img_names = ['sun_aaqeqhpbmudvvcdj', '3388']
#img_names = ['0690', '6334']
#img_names = ['130034', 'ILSVRC2012_test_00069458']
#img_names = ['sun_bypyqeguaoqocybo', '0886']
#img_names = ['3580', '4058']
#img_names = ['sun_ahzgpwuntnntnznf', 'sun_aryanvamsebtuwqz']
#img_names = ['sun_aemasrclikzoenrw', 'sun_beorxqigynnhcwdq']
#img_names = ['sun_ahdyqcezrsqymnzs']

width = 200
vspace = 10
hspace = 7

total_height = 0
total_width = width*(len(models) + 2) + hspace*(len(models) + 1)

for name in img_names:
    img = cv2.imread(os.path.join('samples', name + '.jpg'))
    h, w = img.shape[0:2]
    total_height += int(width*1.0/w*h)
total_height += vspace*(len(img_names) - 1)


large_img = np.ones((total_height, total_width, 3), dtype=np.uint8)*255
start_h = 0
end_h = 0
for idx in range(len(img_names)):
    print('Processing', img_names[idx])
    img = cv2.imread(os.path.join('samples', img_names[idx] + '.jpg'))
    gt = cv2.imread(os.path.join('samples', img_names[idx] + '.png'))
    h, w = img.shape[0:2]
    height = int(width*1.0/w*h)
    end_h = start_h + height

    start_w = 0
    end_w = start_w + width
    img = cv2.resize(img, (width, height))
    large_img[start_h:end_h, start_w:end_w, :] = img

    for model in models:
        res = cv2.imread(os.path.join('samples', img_names[idx] + '_' + model + '.png'))
        res = cv2.resize(res, (width, height))
        start_w = end_w + hspace
        end_w = start_w + width
        large_img[start_h:end_h, start_w:end_w, :] = res
    start_w = end_w + hspace
    end_w = start_w + width
    gt = cv2.resize(gt, (width, height))
    large_img[start_h:end_h, start_w:end_w, :] = gt

    start_h = end_h + vspace

cv2.imwrite('samples1.jpg', large_img)


==> Imgs/Samples/samples_select.py <==
#!/usr/bin/env python

import os
import cv2
import numpy as np
import os.path as osp

path1 = '../../saliency_data/'
path2 = '/home/liuyun/LiuYun/Code/SaliencyZoo/'

dataset = 'THUR15K'
models = ['DRFI', 'MDF', 'DCL', 'DHS', 'RFCN', 'DSS', 'SRM', 'Amulet', 'UCF', 'BRN', 'PiCA', 'C2S', 'RAS']

with open(path1 + dataset + '.lst') as f:
    test_lst = f.readlines()
test_lst = [x.strip().split('/')[1] for x in test_lst]

other_mae = np.zeros((len(test_lst), len(models)))
our_mae = np.zeros((len(test_lst),))


for idx in range(len(test_lst)):
    print test_lst[idx]
    gt = cv2.imread(osp.join(path1, dataset, test_lst[idx][:-4]+'.png'), 0)
    res = cv2.imread(osp.join(path1, dataset, test_lst[idx][:-4]+'_our.png'), 0)
    gt = gt == 255
    res = res.astype(np.float) / 255
    our_mae[idx] = np.sum(np.fabs(gt - res)) * 1. / (gt.shape[0] * gt.shape[1])
    for k in range(len(models)):
        res = cv2.imread(osp.join(path2, models[k], dataset, test_lst[idx][:-4]+'.png'), 0)
        res = res.astype(np.float) / 255
        other_mae[idx][k] = np.sum(np.fabs(gt - res)) * 1. / (gt.shape[0] * gt.shape[1])

mae_diff = np.tile(our_mae[:,np.newaxis], (1,len(models))) - other_mae
max_diff = np.max(mae_diff, 1)
sorted_idx = np.argsort(max_diff)

for idx in range(30):
    img = cv2.imread(osp.join(path1, dataset, test_lst[sorted_idx[idx]]))
    gt = cv2.imread(osp.join(path1, dataset, test_lst[sorted_idx[idx]][:-4]+'.png'), 0)
    res = cv2.imread(osp.join(path1, dataset, test_lst[sorted_idx[idx]][:-4]+'_our.png'), 0)
    cv2.imwrite(osp.join(path2, 'samples', test_lst[sorted_idx[idx]]), img)
    cv2.imwrite(osp.join(path2, 'samples', test_lst[sorted_idx[idx]][:-4]+'.png'), gt)
    cv2.imwrite(osp.join(path2, 'samples', test_lst[sorted_idx[idx]][:-4]+'_our.png'), res)
    for k in range(len(models)):
        res = cv2.imread(osp.join(path2, models[k], dataset, test_lst[sorted_idx[idx]][:-4]+'.png'), 0)
        cv2.imwrite(osp.join(path2, 'samples', test_lst[sorted_idx[idx]][:-4]+'_'+models[k]+'.png'), res)


==> Imgs/samples_ablation_plot.py <==
#!/usr/bin/env python

import os
import cv2
import numpy as np
import os.path as osp

models = ['_UNet_crf.png', '_ED_crf.png', '_ED_w_linear_crf.png', '_DNA_crf.png']

img_names = ['0743', '3137', '5703', 'sun_afzfhjjoocmjntoe', 'sun_avuqfdefnngketfi', 'sun_azluyvkfffjfzvgx']


width = 200
vspace = 10
hspace = 7

total_height = 0
total_width = width*(len(models) + 2) + hspace*(len(models) + 1)

for name in img_names:
    img = cv2.imread(osp.join('samples_ablation', name + '.jpg'))
    h, w = img.shape[0:2]
    total_height += int(width*1.0/w*h)
total_height += vspace*(len(img_names) - 1)


large_img = np.ones((total_height, total_width, 3), dtype=np.uint8)*255
start_h = 0
end_h = 0
for idx in range(len(img_names)):
    print('Processing', img_names[idx])
    img = cv2.imread(osp.join('samples_ablation', img_names[idx] + '.jpg'))
    gt = cv2.imread(osp.join('samples_ablation', img_names[idx] + '.png'))
    h, w = img.shape[0:2]
    height = int(width*1.0/w*h)
    end_h = start_h + height

    start_w = 0
    end_w = start_w + width
    img = cv2.resize(img, (width, height))
    large_img[start_h:end_h, start_w:end_w, :] = img

    for model in models:
        res = cv2.imread(osp.join('samples_ablation', img_names[idx] + model))
        res = cv2.resize(res, (width, height))
        start_w = end_w + hspace
        end_w = start_w + width
        large_img[start_h:end_h, start_w:end_w, :] = res
    start_w = end_w + hspace
    end_w = start_w + width
    gt = cv2.resize(gt, (width, height))
    large_img[start_h:end_h, start_w:end_w, :] = gt

    start_h = end_h + vspace
cv2.imwrite('samples_ablation.jpg', large_img)


==> Imgs/samples_ablation_select.py <==
#!/usr/bin/env python

import os
import cv2
import numpy as np
import os.path as osp

sal_data = '/home/liuyun/LiuYun/Code/Caffe/saliency_data'
in_dir = '/home/liuyun/LiuYun/Code/Caffe/examples/pbatch/results'
out_dir = '/home/liuyun/LiuYun/Code/SaliencyZoo/Tools/DNA'

datasets = ['SOD', 'DUT-OMRON', 'DUTS-TE', 'ECSSD', 'HKU-IS', 'THUR15K']
models = ['_DNA_crf.png', '_ED_w_linear_crf.png', '_ED_crf.png', '_UNet_crf.png']

for dataset in datasets:
    with open(osp.join(sal_data, dataset + '.lst'), 'r') as f:
        test_lst = f.readlines()
    test_lst = [x.strip() for x in test_lst]

    mae = np.zeros((len(test_lst), len(models)))

    if not os.path.exists(osp.join(out_dir, dataset)):
        os.makedirs(osp.join(out_dir, dataset))

    for idx in range(len(test_lst)):
        print test_lst[idx]
        for k in range(len(models)):
            gt = cv2.imread(osp.join(sal_data, test_lst[idx][:-4] + '.png'), 0)
            res = cv2.imread(osp.join(in_dir, test_lst[idx][:-4] + models[k]), 0)
            gt = gt == 255
            res = res.astype(np.float) / 255
            mae[idx, k] = np.sum(np.fabs(gt - res)) * 1. / (gt.shape[0] * gt.shape[1])

    idx = np.where((mae[:, 0] < mae[:, 1]) * (mae[:, 1] < mae[:, 2]) * (mae[:, 2] < mae[:, 3]))[0]
    mae = mae[idx, :]
    mae_diff = np.minimum(np.minimum(mae[:, 1] - mae[:, 0], mae[:, 2] - mae[:, 1]), mae[:, 3] - mae[:, 2])
    sorted_idx = np.argsort(-mae_diff)
    sorted_idx = idx[sorted_idx]

    for idx in range(min(sorted_idx.shape[0], 10)):
        img = cv2.imread(osp.join(sal_data, test_lst[sorted_idx[idx]]))
        gt = cv2.imread(osp.join(sal_data, test_lst[sorted_idx[idx]][:-4] + '.png'), 0)
        cv2.imwrite(osp.join(out_dir, test_lst[sorted_idx[idx]]), img)
        cv2.imwrite(osp.join(out_dir, test_lst[sorted_idx[idx]][:-4] + '.png'), gt)
        for k in range(len(models)):
            res = cv2.imread(osp.join(in_dir, test_lst[sorted_idx[idx]][:-4] + models[k]), 0)
            cv2.imwrite(osp.join(out_dir, test_lst[sorted_idx[idx]][:-4] + models[k]), res)

